Exploring Privacy and Fairness Risks in Sharing Diffusion Models: An Adversarial Perspective

Diffusion models have recently gained significant attention in both academia and industry due to their impressive generative performance in terms of both sampling quality and distribution coverage. Accordingly, proposals are made for sharing pre-trained diffusion models across different organizations, as a way of improving data utilization while enhancing privacy protection by avoiding sharing private data directly. However, the potential risks associated with such an approach have not been comprehensively examined. In this paper, we take an adversarial perspective to investigate the potential privacy and fairness risks associated with the sharing of diffusion models. Specifically, we investigate the circumstances in which one party (the sharer) trains a diffusion model using private data and provides another party (the receiver) black-box access to the pre-trained model for downstream tasks. We demonstrate that the sharer can execute fairness poisoning attacks to undermine the receiver's downstream models by manipulating the training data distribution of the diffusion model. Meanwhile, the receiver can perform property inference attacks to reveal the distribution of sensitive features in the sharer's dataset. Our experiments conducted on real-world datasets demonstrate remarkable attack performance on different types of diffusion models, which highlights the critical importance of robust data auditing and privacy protection protocols in pertinent applications.

==> pic/applyhatch_pluscolor.m <==
function [im_hatch,colorlist] = applyhatch_pluscolor(h,patterns,CvBW,Hinvert,colorlist, ...
                                                dpi,hatchsc,lw)
%APPLYHATCH_PLUSCOLOR Apply hatched patterns to a figure in BW or Color
%  APPLYHATCH_PLUSCOLOR(H,PATTERNS) creates a new figure from the figure H by
%  replacing distinct colors in H with the black and white
%  patterns in PATTERNS. The format for PATTERNS can be
%    a string of the characters:
%    '/', '\', '|', '-', '+', 'x', '.', 'c', 'w', 'k'
%    (see makehatch_plus.m for more details) or
%    a cell array of matrices of zeros (white) and ones (black)
%
%  In addition, H can alternatively be a uint8 NxMx3 matrix of the type
%  produced by imread.  In this case, colors in this image will be
%  replaced with patterns as if it was a figure.  A final figure window
%  will be generated that displays the result.  The DPI argument
%  discussed below will be ignored if H is an image matrix.
%
%  APPLYHATCH_PLUSCOLOR(H,PATTERNS,CVBW) binary value for choice of Color or Black
%  and White plots. If color is chosen the color will match that of the 
%  current fill. 1 -> Color, anything else -> BW
%
%  APPLYHATCH_PLUSCOLOR(H,PATTERNS,CVBW,HINVERT) binary value to invert the hatch.
%  i.e., if it is black lines with a white background, that becomes white
%  lines with a black background. This can either be a scalar value or a 
%  1xN array equal to the length of PATTERNS. When used as an array each
%  PATTERNS(i) will be inverted according to Hinvert(i). 1 -> Invert,
%  anything else -> Non Inverted
%
%  APPLYHATCH_PLUSCOLOR(H,PATTERNS,CVBW,HINVERT,COLORS) maps the colors in the n by 3
%  matrix COLORS to PATTERNS. Each row of COLORS specifies an RGB
%  color value.
%
%  Note this function makes a bitmap image of H and so is limited
%  to bitmap output.
%
%  Additional arguments:
%
%  [im_hatch,colorlist] = applyhatch_plus(h,patterns,CvBW,Hinvert,colorlist,dpi,hatchsc,linewidth)
%
%   input   DPI         allows specification of bitmap resolution, making plot resolution
%                       better for printing.  Ignored if H is an image matrix.
%           HATCHSC     multiplier for hatch scale to increase size of pattern for better operation
%                       at higher resolutions
%                       default [] uses screen resolution as in
%                       APPLYHATCH
%           LINEWIDTH   A scaling factor to apply to line and dot sizes
%                       in hatching.  Defaults to 1.
%   output  IM_HATCH    RGB bitmap matrix of new figure
%                       use IMWRITE to output in desired format
%           COLORLIST   List of colors actually replaced.  Useful info if
%                       no colorlist initially given to function.
%                       Colorlist will be uint8, not 0-1 scale as
%                       originally specified.
%
%  Example 1:
%    bar(rand(3,4));
%    [im_hatch,colorlist] = applyhatch_pluscolor(gcf,'\-x.',0,0,[],150);
%    imwrite(im_hatch,'im_hatch.png','png')
%
%  Example 2:
%    bar(rand(3,4));
%    [im_hatch,colorlist] = applyhatch_pluscolor(gcf,'\-x.',1,[],[],150);
%    imwrite(im_hatch,'im_hatch.png','png')
%
%  Example 3:
%    colormap(cool(6));
%    pie(rand(6,1));
%    legend('Jan','Feb','Mar','Apr','May','Jun');
%    im_hatch = applyhatch_pluscolor(gcf,'|-.+\/',1,[1 1 0 1 0 0],cool(6),200,3,2);
%    imwrite(im_hatch,'im_hatch.png','png')
%
%  Example 4: Produces roughly the same thing as example 1
%    bar(rand(3,4));
%    print -dtiff -r150 im.tiff
%    im = imread( 'im.tiff', 'tiff' );
%    [im_hatch,colorlist] = applyhatch_pluscolor(im,'\-x.');
%    imwrite(im_hatch,'im_hatch.tiff','tiff')
%    
%
% Modification of APPLYHATCH to allow higher resolution output
% Modified Brian FG Katz    8-aout-03
% Modified David M Kaplan   19-fevrier-08
%
% Modification of APPLYHATCH_PLUS to allow for color and inverted hatch
% Modified Brandon Levey  May 6, 2009
%
%  See also: APPLYHATCH, APPLYHATCH_PLUS, MAKEHATCH, MAKEHATCH_PLUS

%  By Ben Hinkle, bhinkle@mathworks.com
%  This code is in the public domain. 


if ~exist('CvBW','var'); CvBW = 0      ; end  % defaults to black and white
if isempty(CvBW); CvBW = 0     ; end  % defaults to black and white
if (CvBW ~= 0 && CvBW ~= 1); CvBW = 0     ; end  % defaults to black and white

if ~exist('Hinvert','var'); Hinvert = 0      ; end  % defaults to not inverted
if isempty(Hinvert); Hinvert = 0     ; end  % defaults to not inverted
if length(Hinvert) == length(patterns) || length(Hinvert) == 1
    for i = 1:length(Hinvert)
        if Hinvert(i) ~= 0 && Hinvert(i) ~= 1; Hinvert(i) = 0     ; end
    end
else
    error(['The length of Hinvert must be 1 or equal to the length of PATTERNS']);
end

if ~exist('hatchsc','var'); hatchsc = 1      ; end
if ~exist('dpi','var'); dpi = 0          ; end     % defaults to screen resolution
if ~exist('colorlist','var'); colorlist = []   ; end
if ~exist('lw','var'); lw=1; end

if numel(h) == 1 % Assume it is a figure window
  oldppmode = get(h,'paperpositionmode');
  oldunits = get(h,'units');
  oldcolor = get(h,'color');
  oldpos = get(h,'position');
  set(h,'paperpositionmode','auto');
  set(h,'units','pixels');
  set(h,'color',[1 1 1]);
  figsize = get(h,'position');

  bits = hardcopy(h,'-dzbuffer',['-r' num2str(dpi)]);

  % % Try a different approach using a temporary file - use this if having probs
  % tn = [ tempname '.tif' ];
  % print( '-dtiff', [ '-r' num2str(dpi) ], tn )
  % bits = uint8( imread( tn, 'TIFF' ) );
  % delete(tn)
  
  set(h,'paperpositionmode',oldppmode);
  set(h,'color',oldcolor);
elseif size(h,3) == 3 % Assume it is an image matrix
  bits = h;
  oldunits='pixels';
  oldpos = [ 0, 0, size(bits,2), size(bits,1) ];
  figsize = oldpos;
else 
  error( 'Bad first argument.' );
end

bwidth = size(bits,2);
bheight = size(bits,1);
bsize = bwidth * bheight;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% The next bit basically modernizes the original
% version of this function using things like unique
% and for loops
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Make bitmap one long matrix with 3 columns
bits = reshape(bits,[bsize,3]);

% Convert original color scale to 255 scale
if ~isempty(colorlist)
  % NOTE: Added "floor" below because this seems to better pick out
  % correct colors produced by "hardcopy above better than uint8 by itself
  
  %colorlist = uint8(255*colorlist);
  colorlist = uint8(floor(255*colorlist));
else
  % Find unique colors in image - this takes a long time at high resolution
  [B,I,J] = unique( bits, 'rows' );

  switch CvBW
      case 0 % BW plot
        % Find just "colored" colors
        C = find( B(:,1)~=B(:,2) | B(:,1)~=B(:,3) );
      case 1 % color plot
        % Find all non black and white
        B = sortrows(B);
        C = 1:size(B,1);
        C = C(2:end-1)';
  end
  
  colorlist = B( C , : );
end

% Loop over list of colors and find matches
for k = 1:size(colorlist,1)

  % Find points that match color
  if exist('B','var') % Use unique colors if around
    I = C(k) == J;
  else % Otherwise test each point
    cc = colorlist(k,:);
    I = bits(:,1)==cc(1) & bits(:,2)==cc(2) & bits(:,3)==cc(3);
    if ~any(I(:)), continue, end
  end

  % What pattern to use
  pati = mod( k-1, numel(patterns) ) + 1;
  if iscell(patterns)
    pattern = patterns{pati};
  elseif isa(patterns,'char')
    pattern = makehatch_plus(patterns(pati),6*hatchsc,lw);
  else
    pattern = patterns;
  end
  pattern = uint8(1-pattern);
  
  if length(Hinvert) == 1
    invertHatch = logical(Hinvert);
  else
    invertHatch = logical(Hinvert(pati));
  end

  % Make a big pattern matching size of bits
  pheight = size(pattern,2);
  pwidth = size(pattern,1);
  ratioh = ceil(bheight/pheight);
  ratiow = ceil(bwidth/pwidth);
  bigpattern = repmat(pattern,[ratioh ratiow]);
  if ratioh*pheight > bheight
    bigpattern(bheight+1:end,:) = [];
  end
  if ratiow*pwidth > bwidth
    bigpattern(:,bwidth+1:end) = [];
  end
  
  % Put that pattern into bits and logical values based on CvBW and Hinvert
  switch CvBW
      case 0 % BW
          if invertHatch
              bits(find(I),:) = repmat(~bigpattern(I)*255,[1,3]);
          else
              bits(find(I),:) = repmat(bigpattern(I)*255,[1,3]);
          end
      case 1 % Color
          if invertHatch
              bits(find(I),:) = [ ...
                (uint8(bigpattern(I)) * colorlist(k,1)) + uint8((~bigpattern(I)) * 255), ...
                (uint8(bigpattern(I)) * colorlist(k,2)) + uint8((~bigpattern(I)) * 255), ...
                (uint8(bigpattern(I)) * colorlist(k,3)) + uint8((~bigpattern(I)) * 255)];
          else
              bits(find(I),:) = [ ...
                (uint8(~bigpattern(I)) * colorlist(k,1)) + uint8((bigpattern(I)) * 255), ...
                (uint8(~bigpattern(I)) * colorlist(k,2)) + uint8((bigpattern(I)) * 255), ...
                (uint8(~bigpattern(I)) * colorlist(k,3)) + uint8((bigpattern(I)) * 255)];
          end
  end
  
end

% Put bits back into its normal shape
bits = reshape( bits, [bheight,bwidth,3] );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Replot
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
newfig = figure('units',oldunits,'visible','off');
imaxes = axes('parent',newfig,'units','pixels');
im = image(bits,'parent',imaxes);
%fpos = get(newfig,'position');
%set(newfig,'position',[fpos(1:2) figsize(3) figsize(4)+1]);
set(newfig,'position',oldpos)
set(newfig,'units','pixels')
set(imaxes,'position',[0 0 figsize(3) figsize(4)+1],'visible','off');
set(newfig,'visible','on');

set(newfig,'units','normalized');
set(imaxes,'units','normalized');
set(imaxes,'DataAspectRatio',[1 1 1],'DataAspectRatioMode','manual');


if nargout > 0, im_hatch = bits; end
if nargout < 2, clear colorlist; end


==> pic/bar_plot.m <==
% markers = ['s', '^', 'D', 'v', 'X', 'o']
% linewidth=3
% shapes = ['-', '-', '-', '-', '-', '.-']
% colors = ['b', 'r', 'g', 'c', 'y', 'm']

% % dataset generalization 
% cifar100 = [ 0.5565 0.5432 0.5233 0.5971];
% cifar10 = [0.5544 0.549 0.5353 0.6037];
% stl10 = [0.5201 0.5161 0.513 0.568];
% celeba = [0.4882 0.4736 0.4623 0.6302];
% 
% x = [10 20 30 40];
% set(0,'defaultAxesFontSize',16)
% set(groot,'defaultAxesTickLabelInterpreter','latex');  
% set(groot,'defaulttextinterpreter','latex');
% set(groot,'defaultLegendInterpreter','latex');
% 
% p1 = plot(x,cifar100,'-bs', "MarkerFaceColor", "auto", "LineWidth", 3);
% hold on;
% box on;
% s1 = scatter(x(1), cifar100(1), 180, 'bs', 'filled', 'LineWidth',2);
% s1.Annotation.LegendInformation.IconDisplayStyle = 'off';
% 
% xticks(x);
% xticklabels({'CIFAR100','CIFAR10','STL10', 'CELEBA'});
% % set(gca, 'YLim',[0.4 0.62]);
% % set(gca, 'XLim',[5 45]);
% p2 = plot(x,cifar10,'-r^', "MarkerFaceColor", "auto", "LineWidth", 3);
% s2 = scatter(x(2), cifar10(2), 180, 'r^', 'filled', 'LineWidth',2);
% s2.Annotation.LegendInformation.IconDisplayStyle = 'off';
% p3 = plot(x,stl10,'-gD', "MarkerFaceColor", "auto", "LineWidth", 3);
% s3 = scatter(x(3), stl10(3), 180, 'gD', 'filled', 'o', 'LineWidth',2);
% s3.Annotation.LegendInformation.IconDisplayStyle = 'off';
% p4 = plot(x,celeba,'-mv', "MarkerFaceColor", "auto", "LineWidth", 3);
% s4 = scatter(x(4), celeba(4), 180, 'mv', 'filled', 'o', 'LineWidth',2);
% s4.Annotation.LegendInformation.IconDisplayStyle = 'off';
% ylabel('SSIM')
% xlabel('Testing Dataset')  % 设置x轴标题
% lg = legend('Training on CIFAR100', 'Training on CIFAR10', 'Training on STL10', 'Training on CELEBA'); %为图片添加图例


% % augmentation generalization 
% aug1 = [0.6352	0.5539	0.5009	0.4673	0.4617	0.4539];
% aug2 = [0.6039	0.5341	0.497	0.4715	0.4618	0.4441];
% aug3 = [0.5845	0.5242	0.4917	0.4677	0.4535	0.4428];
% aug4 = [0.5805	0.5188	0.4817	0.4634	0.4515	0.4366];
% aug5 = [0.5537	0.4989	0.4672	0.4542	0.4489	0.4479];
% x = [0 10 20 30 40 50];
% set(0,'defaultAxesFontSize',24)
% set(groot,'defaultAxesTickLabelInterpreter','latex');  
% set(groot,'defaulttextinterpreter','latex');
% set(groot,'defaultLegendInterpreter','latex');
% plot(x,aug1,'-bs', "MarkerFaceColor", "auto", "LineWidth", 3);
% hold on;
% grid on;
% box on;
% s1 = scatter(x(2), aug1(2), 180, 'bs', 'filled', 'LineWidth',2);
% s1.Annotation.LegendInformation.IconDisplayStyle = 'off';
% xticks(x);
% xticklabels({'$0$', '$0.1$','$0.2$','$0.3$','$0.4$','$0.5$'});
% set(gca, 'YLim',[0.43 0.65]);
% set(gca, 'XLim',[0 50]);
% % plot(x,aug2,'-r^', "MarkerFaceColor", "auto", "LineWidth", 3)
% % s2 = scatter(x(3), aug2(3), 180, 'r^', 'filled', 'LineWidth',2);
% % s2.Annotation.LegendInformation.IconDisplayStyle = 'off';
% plot(x,aug3,'-gD', "MarkerFaceColor", "auto", "LineWidth", 3)
% % s3 = scatter(x(4), aug3(4), 180, 'gD', 'filled', 'o', 'LineWidth',2);
% % s3.Annotation.LegendInformation.IconDisplayStyle = 'off';
% % plot(x,aug4,'-kv', "MarkerFaceColor", "auto", "LineWidth", 3)
% % s4 = scatter(x(5), aug4(5), 180, 'kv', 'filled', 'o', 'LineWidth',2);
% % s4.Annotation.LegendInformation.IconDisplayStyle = 'off';
% plot(x,aug5,'-m^', "MarkerFaceColor", "auto", "LineWidth", 3)
% % s5 = scatter(x(6), aug5(6), 180, 'm^', 'filled', 'o', 'LineWidth',2);
% % s5.Annotation.LegendInformation.IconDisplayStyle = 'off';
% ylabel('SSIM')
% xlabel('Testing on Different $\epsilon_p$')  % 设置x轴标题
% lg = legend({'$\epsilon_t=0.1$', '$\epsilon_t=0.3$', '$\epsilon_t=0.5$'}); %为图片添加图例


% % number of inputs generalization 
% traincat10 = [0.4953 0.4814 0.4739];
% traincat30 = [0.4594 0.5306 0.5552];
% traincat50 = [0.4362 0.5209 0.5604];
% x = [10 20 30];
% set(0,'defaultAxesFontSize',24)
% set(groot,'defaultAxesTickLabelInterpreter','latex');  
% set(groot,'defaulttextinterpreter','latex');
% set(groot,'defaultLegendInterpreter','latex');
% plot(x,traincat10,'-bs', "MarkerFaceColor", "auto", "LineWidth", 3);
% hold on;
% grid on;
% box on;
% % s1 = scatter(x(1), traincat10(1), 180, 'bs', 'filled', 'LineWidth',2);
% % s1.Annotation.LegendInformation.IconDisplayStyle = 'off';
% xticks(x);
% xticklabels({'$10$','$30$','$50$'});
% % set(gca, 'YLim',[0.4 0.62]);
% % set(gca, 'XLim',[5 45]);
% plot(x,traincat30,'-r^', "MarkerFaceColor", "auto", "LineWidth", 3)
% % s2 = scatter(x(2), traincat30(2), 180, 'r^', 'filled', 'LineWidth',2);
% % s2.Annotation.LegendInformation.IconDisplayStyle = 'off';
% plot(x,traincat50,'-gD', "MarkerFaceColor", "auto", "LineWidth", 3)
% % s3 = scatter(x(3), traincat50(3), 180, 'gD', 'filled', 'LineWidth',2);
% % s3.Annotation.LegendInformation.IconDisplayStyle = 'off';
% ylabel('SSIM')
% xlabel('Testing on Different $|M_p|$')  % 设置x轴标题
% lg = legend({'$|M_t|=10$','$|M_t|=30$', '$|M_t|=50$'}, 'FontSize', 18); %为图片添加图例



y = [0.5565 0.5544 0.5201 0.4882; 0.5432 0.549 0.5161 0.4736; 0.5233 0.5353  0.513 0.4623; 0.5971 0.6037 0.568 0.6302]; % y轴数据（柱状图高度），两个分号之间为一组数据
set(0,'defaultAxesFontSize',23)
set(groot,'defaultAxesTickLabelInterpreter','latex');  
set(groot,'defaulttextinterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');
bar(y); % 画柱状图
grid on;
Cell = {'CIF.100','CIF.10','STL10', 'CELEB'};
set(gca, 'XTick',1:4, 'XTickLabel',Cell);  % 设置在x轴[1,2,3]刻度上绘图，并把刻度重命名为[10,20,40]
% set(gca, 'XLim',[0 4])    % 设置x轴刻度范围（可选）
set(gca, 'YLim',[0 0.7])  % 设置y轴刻度范围（此处将y轴刻度强制从0开始）
ylabel('SSIM')
% ylabel('Average Throughout (per Second)')  % 设置y轴标题
xlabel('Testing Datasets $\mathcal{X}_p$')  % 设置x轴标题
lg = legend({'$\mathcal{X}_t$=CIF.100', '$\mathcal{X}_t$=CIF.10', '$\mathcal{X}_t$=STL10', '$\mathcal{X}_t$=CELEB'});  % 设置图例，与y轴的一组数据从左到右一一对应
lg.NumColumns=2;



==> pic/line_plot.m <==
% markers = ['s', '^', 'D', 'v', 'X', 'o']
% linewidth=3
% shapes = ['-', '-', '-', '-', '-', '.-']
% colors = ['b', 'r', 'g', 'c', 'y', 'm']
colors = ["#C44E52" "#55A868" "#4C72B0" "#8172B3" "#DD8452"]; % 红，绿，蓝，紫，橙

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% different dataset sizes
% attack 1

% % energy
% NN = [0.0608	0.0517	0.0389	0.0292	0.0211];
% RF = [0.104	0.104	0.0967	0.0855	0.0778];
% SVM = [0.0741	0.0709	0.0646	0.062	0.0506];
% GBDT = [0.1492	0.1496	0.1474	0.1214	0.1022];
% RUNIFORM = [0.3056	0.3056	0.3056	0.3056	0.3056];
% RNORMAL = [0.2713	0.2713	0.2713	0.2713	0.2713];

% % news
% NN = [0.1524	0.1257	0.1065	0.1002	0.095];
% RF = [0.1875	0.1775	0.1802	0.1794	0.1669];
% SVM = [0.17	0.1511	0.1355	0.1275	0.1247];
% GBDT = [0.1791	0.1698	0.171	0.1726	0.185];
% RUNIFORM = [0.4487	0.4487	0.4487	0.4487	0.4487];
% RNORMAL = [0.4411	0.4411	0.4411	0.4411	0.4411];

% % credit
% NN = [ 0.0607	0.0535	0.0481	0.0501	0.051];
% RF = [0.0748	0.0608	0.0578	0.0539	0.0517];
% SVM = [0.0688	0.0689	0.0779	0.0701	0.0647];
% GBDT = [0.0662	0.0631	0.0699	0.0813	0.0965];
% RUNIFORM = [0.3967	0.3967	0.3967	0.3967	0.3967];
% RNORMAL = [0.3849	0.3849	0.3849	0.3849	0.3849];

% % diabetes
% NN = [0.1356	0.1142	0.0722	0.0705	0.0677 ];
% RF = [0.1493	0.1462	0.145	0.1423	0.1388 ];
% SVM = [0.155	0.1456	0.1378	0.1343	0.12];
% GBDT = [0.1462	0.14	0.1358	0.1356	0.1331];
% RUNIFORM = [0.3472	0.3472	0.3472	0.3472	0.3472];
% RNORMAL = [0.32	0.32	0.32	0.32	0.32];
% 
% 
% x = [10 20 30 40 50];
% set(0,'defaultAxesFontSize',24)
% % set(groot,'defaultAxesTickLabelInterpreter','latex');  
% % set(groot,'defaulttextinterpreter','latex');
% % set(groot,'defaultLegendInterpreter','latex');
% plot(x,NN,'-s', "Color", colors(1), "MarkerFaceColor", colors(1), "MarkerSize", 6, "LineWidth", 3);
% hold on;
% grid on;
% box on;
% xticks(x);
% xticklabels({100, 200, 400, 800, 1600});
% set(gca, 'YLim',[0 0.4]);
% % set(gca, 'XLim',[5 45]);
% plot(x,RF,'-+', "Color", colors(2), "MarkerFaceColor", colors(2), "MarkerSize", 11, "LineWidth", 3)
% plot(x,SVM,'-o', "Color", colors(3), "MarkerFaceColor", colors(3), "MarkerSize", 6, "LineWidth", 3)
% plot(x,GBDT,'-d', "Color", colors(4), "MarkerFaceColor", colors(4), "MarkerSize", 6, "LineWidth", 3)
% plot(x,RUNIFORM,'-^', "Color", colors(5), "MarkerFaceColor", colors(5), "MarkerSize", 6, "LineWidth", 3)
% plot(x,RNORMAL,'-v', "Color", colors(5), "MarkerFaceColor", colors(5), "MarkerSize", 6, "LineWidth", 3)
% 
% ylabel('$\ell_1$ loss')
% xlabel('Testing on Different $|\mathcal{X}_{aux}|$')  % 设置x轴标题
% % lg = legend({'NN','RF', 'SVM', "GBDT", "RG-U", "RG-N"}, 'FontSize', 18, "NumColumns", 6); %为图片添加图例

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% attack 2

% energy
NN = [0.0608	0.0517	0.0389	0.0292	0.0211];
RF = [0.104	0.104	0.0967	0.0855	0.0778];
SVM = [0.0741	0.0709	0.0646	0.062	0.0506];
GBDT = [0.1492	0.1496	0.1474	0.1214	0.1022];
RUNIFORM = [0.3056	0.3056	0.3056	0.3056	0.3056];
RNORMAL = [0.2713	0.2713	0.2713	0.2713	0.2713];

y = [0.9864	0.0413	0.1147	0.1919; 0.9842	0.0866	0.2083	0.3277;
    0.9897	0.1199	0.2391	0.3441; 0.9829	0.1417	0.2528	0.3736; 0.983	0.1572	0.2556	0.4035 ]; % y轴数据（柱状图高度），两个分号之间为一组数据


% % news
% NN = [0.1524	0.1257	0.1065	0.1002	0.095];
% RF = [0.1875	0.1775	0.1802	0.1794	0.1669];
% SVM = [0.17	0.1511	0.1355	0.1275	0.1247];
% GBDT = [0.1791	0.1698	0.171	0.1726	0.185];
% RUNIFORM = [0.4487	0.4487	0.4487	0.4487	0.4487];
% RNORMAL = [0.4411	0.4411	0.4411	0.4411	0.4411];

% % credit
% NN = [ 0.0607	0.0535	0.0481	0.0501	0.051];
% RF = [0.0748	0.0608	0.0578	0.0539	0.0517];
% SVM = [0.0688	0.0689	0.0779	0.0701	0.0647];
% GBDT = [0.0662	0.0631	0.0699	0.0813	0.0965];
% RUNIFORM = [0.3967	0.3967	0.3967	0.3967	0.3967];
% RNORMAL = [0.3849	0.3849	0.3849	0.3849	0.3849];

% % diabetes
% NN = [0.1356	0.1142	0.0722	0.0705	0.0677 ];
% RF = [0.1493	0.1462	0.145	0.1423	0.1388 ];
% SVM = [0.155	0.1456	0.1378	0.1343	0.12];
% GBDT = [0.1462	0.14	0.1358	0.1356	0.1331];
% RUNIFORM = [0.3472	0.3472	0.3472	0.3472	0.3472];
% RNORMAL = [0.32	0.32	0.32	0.32	0.32];

set(figure,'defaultAxesColorOrder',[[0 0 0]; [0 0 0]]);

x = [10 20 30 40 50];
set(0,'defaultAxesFontSize',24)
% set(groot,'defaultAxesTickLabelInterpreter','latex');  
% set(groot,'defaulttextinterpreter','latex');
% set(groot,'defaultLegendInterpreter','latex');

yyaxis right;
b = bar(x, y, "SeriesIndex", 0); % 画柱状图
% set(gca, 'XLim',[0 4])    % 设置x轴刻度范围（可选）
% set(gca, 'YLim',[0 0.7])  % 设置y轴刻度范围（此处将y轴刻度强制从0开始）
ylabel('Success Rate ($\%$)')
for k = 1:4
    b(k).FaceColor = colors(k); 
end


yyaxis left;
plot(x,NN,'-s', "Color", colors(1), "MarkerFaceColor", colors(1), "MarkerSize", 6, "LineWidth", 3);
hold on;
grid on;
box on;
xticks(x);
xticklabels({100, 200, 400, 800, 1600});
set(gca, 'YLim',[0 0.4]);
% set(gca, 'XLim',[5 45]);
plot(x,RF,'-+', "Color", colors(2), "MarkerFaceColor", colors(2), "MarkerSize", 11, "LineWidth", 3)
plot(x,SVM,'-o', "Color", colors(3), "MarkerFaceColor", colors(3), "MarkerSize", 6, "LineWidth", 3)
plot(x,GBDT,'-d', "Color", colors(4), "MarkerFaceColor", colors(4), "MarkerSize", 6, "LineWidth", 3)
plot(x,RUNIFORM,'-^', "Color", colors(5), "MarkerFaceColor", colors(5), "MarkerSize", 6, "LineWidth", 3)
plot(x,RNORMAL,'-v', "Color", colors(5), "MarkerFaceColor", colors(5), "MarkerSize", 6, "LineWidth", 3)

ylabel('$\ell_1$ loss')
xlabel('Testing on Different $|\mathcal{X}_{rand}|$')  % 设置x轴标题

lg = legend({'NN','RF', 'SVM', "GBDT", "RG-U", "RG-N", 'NN','RF', 'SVM', "GBDT", }, 'FontSize', 18, "NumColumns", 6); %为图片添加图例
% lg = legend({'NN','RF', 'SVM', "GBDT"});  % 设置图例，与y轴的一组数据从左到右一一对应
% lg.NumColumns=4;

set(gca, 'SortMethod', 'depth')


==> pic/makehatch_plus.m <==
function A = makehatch_plus(hatch,n,m)
%MAKEHATCH_PLUS Predefined hatch patterns
%
% Modification of MAKEHATCH to allow for selection of matrix size. Useful whe using 
%   APPLYHATCH_PLUS with higher resolution output.
%
% input (optional) N    size of hatch matrix (default = 6)
% input (optional) M    width of lines and dots in hatching (default = 1)
%
%  MAKEHATCH_PLUS(HATCH,N,M) returns a matrix with the hatch pattern for HATCH
%   according to the following table:
%      HATCH        pattern
%     -------      ---------
%        /          right-slanted lines
%        \          left-slanted lines
%        |          vertical lines
%        -          horizontal lines
%        +          crossing vertical and horizontal lines
%        x          criss-crossing lines
%        .          square dots
%        c          circular dots
%        w          Just a blank white pattern
%        k          Just a totally black pattern
%
%  See also: APPLYHATCH, APPLYHATCH_PLUS, APPLYHATCH_PLUSCOLOR, MAKEHATCH

%  By Ben Hinkle, bhinkle@mathworks.com
%  This code is in the public domain. 

% Modified Brian FG Katz    8-aout-03
% Modified David M Kaplan    19-fevrier-08

if ~exist('n','var'), n = 6; end
if ~exist('m','var'), m = 1; end
n=round(n);

switch (hatch)
  case '\'
    [B,C] = meshgrid( 0:n-1 );
    B = B-C; 
    clear C
    A = abs(B) <= m/2;
    A = A | abs(B-n) <= m/2;
    A = A | abs(B+n) <= m/2;
  case '/'
    A = fliplr(makehatch_plus('\',n,m));
  case '|'
    A=zeros(n);
    A(:,1:m) = 1;
  case '-'
    A = makehatch_plus('|',n,m);
    A = A';
  case '+'
    A = makehatch_plus('|',n,m);
    A = A | A';
  case 'x'
    A = makehatch_plus('\',n,m);
    A = A | fliplr(A);
  case '.'
    A=zeros(n);
    A(1:2*m,1:2*m)=1;
  case 'c'
    [B,C] = meshgrid( 0:n-1 );
    A = sqrt(B.^2+C.^2) <= m;
    A = A | fliplr(A) | flipud(A) | flipud(fliplr(A));
  case 'w'
    A = zeros(n);
  case 'k'
    A = ones(n);
  otherwise
    error(['Undefined hatch pattern "' hatch '".']);
end
